Higher-order condensate corrections to $\Upsilon$ masses, leptonic decay rates and sum rules

With the recent completion of NNNLO results, the perturbative description of the $\Upsilon$ system has reached a very high level of sophistication. We consider the non-perturbative corrections as an expansion in terms of local condensates, following the approach pioneered by Voloshin and Leutwyler. The leading order corrections up to dimension eight and the potential NLO corrections at dimension four are computed and given in analytical form. We then study the convergence of the expansion for the masses, the leptonic decay rates and the non-relativistic moments of the $\Upsilon$ system. We demonstrate that the condensate corrections to the $\Upsilon(1S)$ mass exhibit a region with good convergence, which allows us to extract $\overline{m}_b(\overline{m}_b) = 4214\pm37\,(\text{pert.})\,_{-22}^{+20}\,(\text{non-pert.})\text{ MeV}$, and show that non-perturbative contributions to the moments with $n\approx10$ are negligible.

==> anc/CondensateCorrections.m <==
(* ::Package:: *)

(******************************************************)
(* Ancillary file for the article: IPPP/18/20               *)
(* 'Higher-order condensate corrections to Upsilon masses,  *)
(* leptonic decay rates and sum rules'                      *)
(* Author: T. Rauh (IPPP Durham)                            *)
(* Equation numbers below refer to arXiv v1                 *)
(******************************************************)

(* Notation: R4,R6,R8 : ratios given in Eq. (21) and (26)  *)
(* lam: variable lambda defined below Eq. (19)             *)
(* mb: pole mass of the bottom quark                       *)
(* als: the strong coupling alpha_s(muc)                   *)
(* muc: scale mu_c used in the condensate contributions    *)
(* CF = (Nc^2 - 1)/(2*Nc) = 4/3                            *)
(* CA = Nc = 3                                              *)
(* a1 = constant in the NLO Coulomb potential, Eq. (29)    *)
(* beta0 = constant in the NLO Coulomb potential, Eq. (29) *)


(* GreenFunctionLambda4Pert0, GreenFunctionLambda6Pert0 and   *)
(* GreenFunctionLambda8Pert0 are the leading order condensate *)
(* corrections to the Green function given in Eq. (23 - 25). *)

GreenFunctionLambda4Pert0[lam_] := R4*(mb^2*als*CF)/(4\[Pi])*(8*lam^5)/(9 ((16384-25920 lam^2+6561 lam^4)^2) ) (
(8+9 lam)^2 (14155776+43024384 lam+212248576 lam^2-136918656 lam^3-607347072 lam^4+444623094 lam^5+321157305 lam^6-245939085 lam^7-47534445 lam^8+37200870 lam^9) + 
2 \[Pi] lam (-8388608 (-64+lam^2) Cot[\[Pi] lam]+9 \[Pi] lam (-16+9 lam) (-8+9 lam) (8+9 lam) (16+9 lam) (-26624+101216 lam^2-109935 lam^4+25515 lam^6) Csc[\[Pi] lam]^2)+ 
2 lam (8388608 (-64+lam^2) (PolyGamma[0,2+lam/8]-PolyGamma[0,lam])-9 lam (-16+9 lam) (-8+9 lam) (8+9 lam) (16+9 lam) (-26624+101216 lam^2-109935 lam^4+25515 lam^6) PolyGamma[1,lam]));

GreenFunctionLambda6Pert0[lam_] := R6*(mb^2*als*CF)/(4\[Pi])*(1/(405 (-8+3 lam)^2 (8+3 lam)^2 (-32+9 lam) (-16+9 lam)^4 (-8+9 lam)^4 (8+9 lam)^4 (16+9 lam)^4 (32+9 lam)) (
1024 lam^9 (8+9 lam)^4 (-408566558195051397120-5753132351183694856192 lam-40410120679489122861056 lam^2+157321326517989140332544 lam^3-51437962265535119884288 lam^4-
286217197832895505367040 lam^5+229929921233711095873536 lam^6+204290430374801458593792 lam^7-252685649894303764316160 lam^8-60312948397115704344576 lam^9+
139946779341108583464960 lam^10-1905094092302666809344 lam^11-44915311309643852212224 lam^12+6482078497172148099840 lam^13+8645462001330089861088 lam^14-1918821505643436260196 lam^15-
975754174602929814666 lam^16+265016293450617047472 lam^17+58939246998466712955 lam^18-17961294188150954865 lam^19-1453248240701397525 lam^20+475608515138639190 lam^21)+
671088640 \[Pi] lam^9 (-8070450532247928832-32570032505143427072 lam+23759865734099894272 lam^2+96094571886599471104 lam^3-26565581913672646656 lam^4-95099633710229618688 lam^5+
14987252834242658304 lam^6+35737762954733420544 lam^7-4251405320422686720 lam^8-4465736502013329408 lam^9+470087058824626176 lam^10-136785209555681280 lam^11+7411891611303936 lam^12+
40768799642615808 lam^13-1998491890378752 lam^14-714291804615168 lam^15+5132546638272 lam^16+13023139737735 lam^17) Cot[\[Pi] lam] +
5120 \[Pi]^2 (8-3 lam)^2 lam^10 (-21250649172913403461632+375160657599068005990400 lam+446581838966452962459648 lam^2-2436432689651055343960064 lam^3-2390799288634979873980416 lam^4+
6807206567808818737053696 lam^5+6266489257181998139572224 lam^6-10684194256258794365386752 lam^7-9697574475199892724645888 lam^8+10292738231876109610254336 lam^9+
9567001007404716744769536 lam^10-6215667975607520776421376 lam^11-6190460336126124462440448 lam^12+2281496018916659049529344 lam^13+2624849761340262735839232 lam^14-
448741523070034822103040 lam^15-711594930058303246912512 lam^16+21413937572406594942624 lam^17+116495614576641685467996 lam^18+8265995695568032209090 lam^19-
10175257311953979624579 lam^20-1448366905111320221625 lam^21+342399217475854328139 lam^22+64090409271818624667 lam^23) Csc[\[Pi] lam]^2-
671088640 lam^9 (8+3 lam)^2 (-126100789566373888+150870587516911616 lam+275827884990398464 lam^2-396376140836503552 lam^3-156593408100532224 lam^4+333242303428689920 lam^5+
6265045977661440 lam^6-100153350942621696 lam^7+7805782984753152 lam^8+9339861169078272 lam^9-757473814904832 lam^10+158258606174208 lam^11+103636607016960 lam^12-
51537600623808 lam^13-7147133181072 lam^14+1447015526415 lam^15) PolyGamma[0,1-lam] - 
10995116277760 lam^10 (-2207819348574208+6522526314266624 lam^2-6429643083087872 lam^4+2371073881669632 lam^6-276903383887872 lam^8-11878281723456 lam^10+2299091887827 lam^12) PolyGamma[0,2+lam/8] + 
671088640 lam^9 (-8070450532247928832-32570032505143427072 lam+23759865734099894272 lam^2+96094571886599471104 lam^3-26565581913672646656 lam^4-95099633710229618688 lam^5+
14987252834242658304 lam^6+35737762954733420544 lam^7-4251405320422686720 lam^8-4465736502013329408 lam^9+470087058824626176 lam^10-136785209555681280 lam^11+7411891611303936 lam^12+
40768799642615808 lam^13-1998491890378752 lam^14-714291804615168 lam^15+5132546638272 lam^16+13023139737735 lam^17) PolyGamma[0,lam] + 
46080 lam^10 (131072+49152 lam-207360 lam^2-77760 lam^3+52488 lam^4+19683 lam^5)^2 (8796093022208+16183436771328 lam-52690658787328 lam^2-44683598233600 lam^3+94703382953984 lam^4+
50668329631744 lam^5-81551938535424 lam^6-29028910141440 lam^7+41139624273408 lam^8+6857972461728 lam^9-11828027166588 lam^10+42974090730 lam^11+1648314748395 lam^12-205213284945 lam^13-
73825126515 lam^14+13559717115 lam^15) PolyGamma[1,1-lam]+167772160 lam^11 (7710162562058289152-25409520203856871424 lam^2+29462633974408937472 lam^4-14735504712388313088 lam^6+
3474426793203597312 lam^8-378465895149207552 lam^10+17142121713917952 lam^12-312192728127936 lam^14+7625597484987 lam^16) PolyGamma[1,2+lam/8] - 
5120 (8-3 lam)^2 lam^10 (-21250649172913403461632+375160657599068005990400 lam+446581838966452962459648 lam^2-2436432689651055343960064 lam^3-2390799288634979873980416 lam^4+
6807206567808818737053696 lam^5+6266489257181998139572224 lam^6-10684194256258794365386752 lam^7-9697574475199892724645888 lam^8+10292738231876109610254336 lam^9+9567001007404716744769536 lam^10-
6215667975607520776421376 lam^11-6190460336126124462440448 lam^12+2281496018916659049529344 lam^13+2624849761340262735839232 lam^14-448741523070034822103040 lam^15-711594930058303246912512 lam^16+
21413937572406594942624 lam^17+116495614576641685467996 lam^18+8265995695568032209090 lam^19-10175257311953979624579 lam^20-1448366905111320221625 lam^21+342399217475854328139 lam^22+
64090409271818624667 lam^23) PolyGamma[1,lam] + 188743680 lam^12 (65536-6208 lam^2+81 lam^4) (1048576-1806336 lam^2+653184 lam^4-59049 lam^6)^2 PolyGamma[2,2+lam/8]));

GreenFunctionLambda8Pert0[lam_] := R8*(mb^2*als*CF)/(4\[Pi])*((
32768 lam^13 (5439328165871072368371415385002838833967923200000+285377834279880468434818095359170337474766438400000 lam+935407646239076607946195748164210108260734205952000 lam^2-
9986843956776854774350284743887995661492613126553600 lam^3+18132916853710576763112204985520488269833868819824640 lam^4+6755791332196302652444651524341738237518285897728000 lam^5-
48538046852224986488422109190463642049600579300229120 lam^6+25222079899995945899941343804835255488964930054389760 lam^7+52258919181850061844219203228000039307822047239864320 lam^8-
54479823497531582499739193116440817855799805452746752 lam^9-27263035427762168513006896421422007192435340412452864 lam^10+53398863693059795799854745916542223442534983784202240 lam^11+
2874460576487610004679434519823405942074271544115200 lam^12-32675329355730672477993418804500906543679595134058496 lam^13+5907603804828680171240178845157299444835269952405504 lam^14+
13732770609900042104927575034559839980711436737314816 lam^15-4796677728593903577111327386360462561493521396662272 lam^16-4112838601106152631411139480837275843038685253599232 lam^17+
2081163003324797837215370631426890914371645204332544 lam^18+881872949659920409858938343509663079105105225580544 lam^19-613441900738177947401016861628669486840780135858176 lam^20-
130966568025004305281540601332578702180701746233344 lam^21+131677907395369129250689564618537549482494332502016 lam^22+11737425015240338260290829590359038376748282544128 lam^23-
21165480958991690874693306427461584780538855555072 lam^24-154004414242599909809418776776903061310686625792 lam^25+2574003308503739426694404035468367592808243003392 lam^26-
129405300726694340348691862715728045005317603328 lam^27-236763789266179601418600816435810043230283628544 lam^28+21910509524784515774293876122606810248939962368 lam^29+
16319268843518493850401994287963960525783121920 lam^30-2032555742062170054431430364613500853773633536 lam^31-826656533234931235702713872940454235786931456 lam^32+
123444117828348626499682407317721362373603408 lam^33+29751166879099289997636688191147734307626508 lam^34-5022823814131815781854380759762954994357054 lam^35-
717323755547435927111404694811479152924335 lam^36+132241932829068809748007599826230942200025 lam^37+10349134071747512746801666171934506544370 lam^38-
2036967589108239232164873407777532714705 lam^39-67281575143008157819064573318598250575 lam^40+13920325891656860238427153100399638050 lam^41))/(
2066715 (8-9 lam)^6 (16-9 lam)^6 (16+9 lam)^6 (1600-81 lam^2)^2 (64-9 lam^2)^4 (-256+9 lam^2) (-1024+81 lam^2)^3) + (
1152921504606846976 lam^14 (63350363377430678753772181424963584000000-398235475508780373745110660889045054259200 lam^2+1065661388546045757769940908504456007516160 lam^4-
1589435779351840675863938370202260819935232 lam^6+1458301554965640354670142146755289939968000 lam^8-861097899461210393600162472028350084808704 lam^10+333663280354986868535915271635741379133440 lam^12-
84404847582058141461818071666234459422720 lam^14+13275322706688775509093118134785503395840 lam^16-1061196705581199493167478418705523671040 lam^18-17463261310090086561596717344028098560 lam^20+
13615113865952591189617055968694108160 lam^22-1456227173310077255739982065306501120 lam^24+77598665859258718300646979768916992 lam^26-2136904662026321771147077121663760 lam^28+
24161440497736797308437409074869 lam^30) PolyGamma[0,1-lam])/(59049 (1600-81 lam^2)^2 (64-9 lam^2)^4 (-256+9 lam^2) (-1024+81 lam^2)^3 (16384-25920 lam^2+6561 lam^4)^6) - (
1152921504606846976 lam^14 (63350363377430678753772181424963584000000-398235475508780373745110660889045054259200 lam^2+1065661388546045757769940908504456007516160 lam^4-
1589435779351840675863938370202260819935232 lam^6+1458301554965640354670142146755289939968000 lam^8-861097899461210393600162472028350084808704 lam^10+333663280354986868535915271635741379133440 lam^12-
84404847582058141461818071666234459422720 lam^14+13275322706688775509093118134785503395840 lam^16-1061196705581199493167478418705523671040 lam^18-17463261310090086561596717344028098560 lam^20+
13615113865952591189617055968694108160 lam^22-1456227173310077255739982065306501120 lam^24+77598665859258718300646979768916992 lam^26-2136904662026321771147077121663760 lam^28+
24161440497736797308437409074869 lam^30) PolyGamma[0,2+lam/8])/(59049 (1600-81 lam^2)^2 (64-9 lam^2)^4 (-256+9 lam^2) (-1024+81 lam^2)^3 (16384-25920 lam^2+6561 lam^4)^6) + (
65536 lam^15 (-851560509652109050320418236268544+6999998028019916122574328222973952 lam^2-25648900900141403595678833574936576 lam^4+55418913930949175463048951864754176 lam^6-
78799349232622194122863330417704960 lam^8+78003482654565522219373939233128448 lam^10-55513215835612849636269917466525696 lam^12+28931645127160026102581319759298560 lam^14-
11139087489514263003228295894401024 lam^16+3169778592264419379462212875714560 lam^18-661340018691822569991363819749376 lam^20+99331264481676577483010819164416 lam^22-
10391224399757404953006517310268 lam^24+714217935339861807140929892403 lam^26-28809695301605440114072286106 lam^28+513297061199674600970728035 lam^30) 
PolyGamma[1,1-lam])/(6561 (-64+9 lam^2)^3 (-1024+81 lam^2) (16384-25920 lam^2+6561 lam^4)^5) + (
33554432 lam^15 (-53632142879988029415647188143308800+255765611743514291199829076441300992 lam^2-488528300290981582787867766052356096 lam^4+481662628825084809007129879778426880 lam^6-
267148791071317096947090355459719168 lam^8+87068340311949566666383313992679424 lam^10-16899936528811823420782608321085440 lam^12+1937698857828051320982331371552768 lam^14-
131052359665529279155682118991872 lam^16+5856431960716308509131404214272 lam^18-252783242018707271805969629184 lam^20+10657554986713177826232827904 lam^22-
258683997345156259147549440 lam^24+2791825507690537845217635 lam^26) PolyGamma[1,2+lam/8])/(6561 (1024-81 lam^2)^2 (-64+9 lam^2)^3 (-1600+81 lam^2) (16384-25920 lam^2+6561 lam^4)^5) + (
4194304 lam^16 (89567589389144424448-284575775422844764160 lam^2+314513164224476217344 lam^4-146251874400485769216 lam^6+31099072424542470144 lam^8-2989907756497502208 lam^10+
140348297973915648 lam^12-4634689614359616 lam^14+73714109021541 lam^16) PolyGamma[2,2+lam/8])/(81 (64-9 lam^2)^2 (-1024+81 lam^2) (16384-25920 lam^2+6561 lam^4)^4) + 
(1048576 lam^17 (10804527104-17025990656 lam^2+5015826432 lam^4-266825664 lam^6+4782969 lam^8) PolyGamma[3,2+lam/8])/(243 (-64+9 lam^2) (16384-25920 lam^2+6561 lam^4)^3) + 
(65536 lam^18 (-64+lam^2) PolyGamma[4,2+lam/8])/(27 (16384-25920 lam^2+6561 lam^4)^2));


(* GreenFunctionLambda4Pert1pot is the potential correction *)
(* to the dimension four condensate contribution to the     *)
(* Green function given in Eq. (30). The infinite sums are *)
(* cut off at the order specified by SummationCutoff.       *)

Options[GreenFunctionLambda4Pert1pot] = {
SummationCutoff -> 30};

GreenFunctionLambda4Pert1pot[lam_,muc_,opts:OptionsPattern[]] := Module[{smax,zmuc,Hcond,H0,H1,KV0,KV1k1,KV1,KD,res},

smax = OptionValue[SummationCutoff];
zmuc = muc/(mb als CF);

Hcond[s_,l_] := -((s+3)!/s!)l*(Gamma[5]Gamma[s-l])/Gamma[5+s-l];
H0[s_,l_] := s/(s-l);
H1[s_,l_,zmuc_] := (2s)/(s-l) (Log[l zmuc]-PolyGamma[s-l]-EulerGamma+l/s (PolyGamma[1-l]-PolyGamma[s+1-l]));
KV0[s1_,s2_] := If[s1==s2,(s1+3)!/s1!,0];
KV1k1[s1_,s2_] := If[s1==s2,11+12s1+3s1^2+(s1+3)!/s1! PolyGamma[1+s1],-((Min[s1,s2]+3)!/(Min[s1,s2]! Abs[s1-s2]))];
KV1[l_,zmuc_,s1_,s2_] := 2((EulerGamma+Log[l zmuc])KV0[s1,s2]+KV1k1[s1,s2]);
KD[s1_,s2_] := If[-1<=s2-s1<=3,(-1)^(s1+s2) 4!*(3+s1)!/(s2!(3+s1-s2)!)*(1+s2)!/(s1!(1+s2-s1)!),0];

res = (CA/2-CF)/(-CF)*lam^6*Sum[(s1! Hcond[s1,lam])/((s1+3)!(s1+2+lam/8))*
(s2! Hcond[s2,lam])/((s2+3)!(s2+2+lam/8)) (a1 KV0[s1,s2]+beta0 KV1[lam,zmuc,s1,s2]),{s1,0,smax},{s2,0,smax}] + 
lam^6 Sum[(s1! Hcond[s1,lam])/((s1+3)!(s1+2+lam/8)) KD[s1,s2] (a1 H0[s2+1,lam]+beta0 H1[s2+1,lam,zmuc])/((s2+1)(s2+1-lam))
,{s1,0,smax},{s2,0,smax}];

R4*(mb^2*als*CF)/(4\[Pi])*als/(4\[Pi])*res];


(* EnLO and PsinLO are the LO energy levels and squared *)
(* wave functions at the origin given in Eq. (58).      *)
(* EnergyLevelLambda4Pert0, EnergyLevelLambda6Pert0 and  *)
(* EnergyLevelLambda8Pert0 are the LO condensate correc- *)
(* tions to the energy levels given in Eq. (59,61,63).  *)
(* WaveFunctionLambda4Pert0, WaveFunctionLambda6Pert0 and *)
(* WaveFunctionLambda8Pert0 are the LO condensate correc- *)
(* tions to the squared wave functions at the origin     *)
(* given in Eq. (60,62,64).                              *)

EnLO[n_] := -((mb*als^2*CF^2)/(4*n^2));
PsinLO[n_] := 1/\[Pi] ((mb*als*CF)/(2*n))^3;

EnergyLevelLambda4Pert0[n_] := R4*(32 n^6 (-26624+101216 n^2-109935 n^4+25515 n^6))/(16384-25920 n^2+6561 n^4);
WaveFunctionLambda4Pert0[n_] := R4*((-32 n^6 (-7583301632+50981371904 n^2-112065638400 n^4+101725313184 n^6-36791660430 n^8+4519905705 n^10))/(9(16384-25920 n^2+6561 n^4)^2));

EnergyLevelLambda6Pert0[n_] := R6*((-4096 n^10)/(81 (64-9 n^2) (16384-25920 n^2+6561 n^4)^3) (
13295844358881280-68153404341354496 n^2+145600287615221760 n^4-168309372752363520 n^6+114216987240880128 n^8-
46158344158975776 n^10+10789755579716526 n^12-1327743092409993 n^14+65241222927111 n^16));
WaveFunctionLambda6Pert0[n_] := R6*((4096 n^10)/(81 (64-9 n^2)^2 (1024-81 n^2) (16384-25920 n^2+6561 n^4)^4) (
55919902706900903797981184-395519535823226068598259712 n^2+1227049495579909701471567872 n^4-2195117868501221112538988544 n^6+
2504628423489707401549971456 n^8-1906052104684436293825855488 n^10+985563190675064665304727552 n^12-347414281805040198547931136 n^14+
82659284132080163141376000 n^16-12922847845013954087408448 n^18+1257835587897041879681466 n^20-68302865242974003997572 n^22+1560233733912305862795 n^24));

EnergyLevelLambda8Pert0[n_] := R8*((131072 n^14/(6561 (-64+9 n^2)^3 (-1024+81 n^2) (16384+81 n^2 (-320+81 n^2))^5))*(
-851560509652109050320418236268544+6999998028019916122574328222973952 n^2-25648900900141403595678833574936576 n^4+55418913930949175463048951864754176 n^6-
78799349232622194122863330417704960 n^8+78003482654565522219373939233128448 n^10-55513215835612849636269917466525696 n^12+28931645127160026102581319759298560 n^14-
11139087489514263003228295894401024 n^16+3169778592264419379462212875714560 n^18-661340018691822569991363819749376 n^20+99331264481676577483010819164416 n^22-
10391224399757404953006517310268 n^24+714217935339861807140929892403 n^26-28809695301605440114072286106 n^28+513297061199674600970728035 n^30));
WaveFunctionLambda8Pert0[n_] := R8*((-131072 n^14/(59049 (1600-81 n^2)^2 (64-9 n^2)^4 (-256+9 n^2) (-1024+81 n^2)^3 (16384-25920 n^2+6561 n^4)^6))*(
-32577921122492492137783209690205922464480693174927360000+334662695930263285190103020209714815173408421809068441600 n^2-1572764930888520531444116515121465620114569888243055067136 n^4+
4489452005081410411327292504232625921839722110283767873536 n^6-8720306429636174559372052451043628307310497364671742345216 n^8+12244261212399551038854557341492532616026313680323426123776 n^10-
12894168869874165524006895663064691969753810987628940492800 n^12+10433707912422547412099437180603984258749322917926072745984 n^14-6596089628312909075581437831841936847452213443718287458304 n^16+
3295683076732204940723945262255632915195793616243217399808 n^18-1311624595310101793819336380085499993464121204574984863744 n^20+417824025967497761694434177318848448549510813159365017600 n^22-
106786420612452063591697653002182767135747603942793543680 n^24+21896983904235671174732114490714870006523720168378466304 n^26-3594124289377594431764429130697307804693677753786957824 n^28+
469935568662507411174423052932263135345073787276099584 n^30-48564520997046676673717761034578880399807666580357120 n^32+3920817963564181189981156819150310468833247662964736 n^34-
243143128750125652415373537739611048866722611757056 n^36+11297942118461809329963818184791182730335090044672 n^38-378783092051612274031903244647052432202630343536 n^40+
8614327589477425734307468706116579381193741895 n^42-118424806386048034335763849263957780781041084 n^44+739783191218801346196996467082948404493005 n^46));


(* EnergyLevelLambda4Pert1pot and WaveFunctionLambda4Pert1pot *)
(* are the potential corrections to the dimension four        *)
(* condensate contribution to the energy levels and squared   *)
(* wave functions at the origin given in Eq. (65) and (66).  *)

EnergyLevelLambda4Pert1pot[n_,muc_] := Module[{zmuc,DVD,DDV,res},

zmuc = muc/(mb als CF);

DVD = (128 (n^6) )/(9 (16384-25920 n^2+6561 n^4)^2) (2 (a1+2beta0(HarmonicNumber[n]+Log[n zmuc])) (
-536870912+3483631616 n^2-6303780864 n^4+4690934208 n^6-1486558575 n^8+167403915 n^10) + 
beta0 ((9 n-8) (405274624+1320550400 n-1162401792 n^2-2883647232 n^3+1061906784 n^4+2367378684 n^5-381105162 n^6-800382951 n^7+46727442 n^8+94419351 n^9)));

DDV = -(a1+2beta0 (HarmonicNumber[n]+Log[n zmuc])) (32 n^6 (-15166603264+81059381248 n^2-159273676800 n^4+136847786688 n^6-48288205485 n^8+5859137025 n^10))/(9 (16384-25920 n^2+6561 n^4)^2) - 
beta0(-((32 n^6 (7168-425280 n+1160272 n^2+646725 n^3-1797839 n^4-161595 n^5+451332 n^6))/(3 (16384-25920 n^2+6561 n^4))));

res = (CA/2-CF)/-CF DVD+DDV;

R4*als/(4\[Pi])*res
];

WaveFunctionLambda4Pert1pot[n_,muc_] := Module[{zmuc,DVD,DDV,res},

zmuc = muc/(mb als CF);

DVD = (a1+2beta0 Log[n zmuc])*(256 n^6)/(81 (16384-25920 n^2+6561 n^4)^3)*(
189115999977472-1563638678683648 n^2+4467901285269504 n^4-6194386829574144 n^6+4598115283537920 n^8-1836925493383872 n^10+370819521046350 n^12-29655101330505 n^14) + 
beta0*(128 n^5)/(81 (16384-25920 n^2+6561 n^4)^2)*(1/(9 (16384-25920 n^2+6561 n^4)^2) (
36893488147419103232+182269121168985292800 n+131764347572768997376 n^2-1829313053453482721280 n^3-1065043454471757103104 n^4+6290577008666263683072 n^5+2436883078824792686592 n^6-
11551005743863723720704 n^7-2955869597186629042176 n^8+12847315095944310030336 n^9+2161122845010608259072 n^10-8954749600639565709312 n^11-970389752080885235712 n^12+
3893749911649043582976 n^13+260020266583548188160 n^14-1019696917323083770998 n^15-38038386654486402750 n^16+146679930871209367335 n^17+2334805437953319660 n^18-8888937845922281277 n^19) + 
(36 n)/(16384-25920 n^2+6561 n^4) (21990232555520-178391466639360 n^2+498462848188416 n^4-688295779762176 n^6+510901698170880 n^8-204102832598208 n^10+41202169005150 n^12-3295011258945 n^14) HarmonicNumber[n] - 
(33554432 n)/(16384-25920 n^2+6561 n^4) ((1048576-4993024 n^2+2177280 n^4-32805 n^6) HarmonicNumber[n/8]+ (7340032-5386240 n^2+124416 n^4-111537 n^6) HarmonicNumber[(9 n)/8]) - 
36 n^2 (536870912-3483631616 n^2+6303780864 n^4-4690934208 n^6+1486558575 n^8-167403915 n^10)(HarmonicNumber[n,2]-\[Pi]^2/6));

DDV = -((a1+2 beta0 Log[n zmuc])*((64 (n^6) )/(81(16384-25920 n^2+6561 n^4)^3) (1582746988183552-13147993330941952 n^2
+41064256744980480 n^4-63132424989769728 n^6+51360436390947840 n^8-21965572921731408 n^10+4654961778867030 n^12-385516317296565 n^14)) + 
beta0 (32 n^5)/(81 (16384-25920 n^2+6561 n^4)^2) (1/(9 (16384-25920 n^2+6561 n^4)^2) (
-18446744073709551616+220638101144321654784 n-1054643390588414590976 n^2+609631074176867500032 n^3+6036677324559894970368 n^4-10679923278040006656000 n^5-14944437608241652826112 n^6+
33974735719419655225344 n^7+20621242559717072437248 n^8-51685121285332515422208 n^9-16799371281675894915072 n^10+44045654765398681780224 n^11+8153996687233488691200 n^12-
21902675740289714221056 n^13-2307675798943664843520 n^14+6289521884171512783128 n^15+351080411169493108575 n^16-965837565458451500139 n^17-22180651660556536770 n^18+61405383018172307058 n^19) + 
(4 n HarmonicNumber[n])/(16384-25920 n^2+6561 n^4) (2696552267120640-22538834096947200 n^2+69985956437950464 n^4-107286357009825792 n^6+87133432412759040 n^8-37221596700680304 n^10+7881876138460500 n^12-652412229271110 n^14) + 
1/(16384-25920 n^2+6561 n^4) 16777216 n((1048576+24866816 n^2-13405824 n^4+203391 n^6) HarmonicNumber[n/8]+(7340032-64811008 n^2+30824064 n^4-465831 n^6) HarmonicNumber[(9 n)/8]) - 
18 n^2 (14629732352-81050992640 n^2+159273676800 n^4-136847786688 n^6+48288205485 n^8-5859137025 n^10)(HarmonicNumber[n,2]-\[Pi]^2/6)));

res = (CA/2-CF)/-CF DVD+DDV;

R4*als/(4\[Pi])*res
];

